Skewness of elliptic flow fluctuations

Using event-by-event hydrodynamic calculations, we find that the fluctuations of the elliptic flow ($v_2$) in the reaction plane have a negative skew. We compare the skewness of $v_2$ fluctuations to that of initial eccentricity fluctuations. We show that skewness is the main effect lifting the degeneracy between higher-order cumulants, with negative skew corresponding to the hierarchy $v_2\{4\}>v_2\{6\}$ observed in Pb+Pb collisions at the LHC. We describe how the skewness can be measured experimentally and show that hydrodynamics naturally reproduces its magnitude and centrality dependence.

==> anc/figure1.dat <==
---->> FIGURE 1

..>> TOP PANEL

COLUMN 1 = bin center
COLUMN 2 = e_y
COLUMN 3 = v_y

-0.1425	3	0
-0.1275	6	2
-0.1125	25	11
-0.0975	49	42
-0.0825	115	106
-0.0675	213	192
-0.0525	365	373
-0.0375	517	550
-0.0225	682	675
-0.0075	766	791
0.0075	824	865
0.0225	711	693
0.0375	502	521
0.0525	342	346
0.0675	203	190
0.0825	98	102
0.0975	53	35
0.1125	23	12
0.1275	10	2
0.1425	1	1



..>> BOTTOM PANEL

COLUMN 1 = bin center
COLUMN 2 = e_x
COLUMN 3 = v_x

-0.0925	0	0
-0.0775	4	2
-0.0625	9	8
-0.0475	23	7
-0.0325	42	39
-0.0175	95	63
-0.0025	184	140
0.0125	301	219
0.0275	443	385
0.0425	625	567
0.0575	729	773
0.0725	847	906
0.0875	780	956
0.1025	630	764
0.1175	455	490
0.1325	219	168
0.1475	91	22
0.1625	23	0
0.1775	9	0
0.1925	0	0

==> anc/figure2.dat <==
---->> FIGURE 2

COLUMN 1 = centrality percentile
COLUMN 2 = gamma_1 computed from Glauber Monte Carlo initial conditions, according to Eq.(6) in the paper
COLUMN 3 = error on gamma_1 computed from initial eccentricities
COLUMN 4 = gamma_1 computed in hydrodynamics using the v_2 flow coefficient
COLUMN 5 = error on gamma_1 computed using v_2

7.5	-0.09343553217436287	0.04860360355126871	-0.07693805178479306	0.052949963323728665
12.5	-0.04565892969027795	0.04554259641141243	-0.017165499808896027	0.04619400479617188
17.5	-0.1652903617220655	0.04632337227496066	-0.13791088785137515	0.04733909120484197
22.5	-0.2600382872065353	0.0684893635237093	-0.20828973359282674	0.07004268953104367
27.5	-0.36239170208789656	0.07716980901714558	-0.2801924691386043	0.07664300092753025
32.5	-0.27014966968266635	0.06180669052637868	-0.13046890950820583	0.06017042596566922
37.5	-0.3600149403301091	0.08342181291059211	-0.1797781699840016	0.0762376141215368
42.5	-0.42277728363426287	0.029726707658232945	-0.22550622030451972	0.029995970704279597
47.5	-0.4675463507058262	0.03262692161789076	-0.2507106011785419	0.03136728658924017
52.5	-0.5766562294001949	0.03289252830218795	-0.2994737440435119	0.031000222824053472
57.5	-0.6398162028784997	0.033572451713890665	-0.29941683896032195	0.032647623978583847
62.5	-0.7590854047881899	0.035698544198302345	-0.42941395464074195	0.03416444440749117
67.5	-0.7464391884000988	0.033747395198031986	-0.40869348967953345	0.03327621614206822
72.5	-0.7665038458595014	0.032509415273007755	-0.38789089722285075	0.0321123066357799
77.5	-0.6348580635898112	0.02843114458761724	-0.33842853674712403	0.030884893242113756

==> anc/figure3.dat <==
---->> FIGURE 3

COLUMN 1 = centrality percentile
COLUMN 2 = <v_x>
COLUMN 3 = error on <v_x>
COLUMN 4 = v_2{4}
COLUMN 5 = error on v_2{4}
COLUMN 6 = approximate formula for v_2{4}, as given in Eqs.(12) in the paper.
COLUMN 7 = error on the approximate formula for v_2{4}

7.5	0.02016421771175418	0.0002810700890951704	0.021280542795420614	0.0006674682624731354	0.021720502872256898	0.0006474732924856746
12.5	0.031293384918495426	0.00029832044819485105	0.03231477803205326	0.00042255169783606336	0.03256039935432862	0.00044284238149356253
17.5	0.0407628691654694	0.0003342348394576507	0.04239590802357296	0.00040205532411283023	0.04253140985953039	0.0004275640994986708
22.5	0.04654339880163898	0.0005946063513956337	0.0481159095754555	0.0006809017277801662	0.04828704988930819	0.0007102000839663142
27.5	0.056080928314572426	0.0007704625048415149	0.058599296756565306	0.0008281803394233353	0.05862130804157004	0.0008832689356290255
32.5	0.061611969469200625	0.0006676135885339914	0.06336215132311837	0.0007537260503220062	0.06331049833398744	0.0007800519224392431
37.5	0.06271258422693632	0.00090162274605983	0.0646724246061331	0.0010534765627211132	0.06439791550988243	0.0010966540718246166
42.5	0.0661202770236389	0.0004050077057737688	0.06934243356643399	0.0004693404037338045	0.06943414908175713	0.0005007478636672998
47.5	0.06869900974894713	0.0004610142159304368	0.07270404707254349	0.0005372494720992	0.07301558707603685	0.0005852231282902838
52.5	0.06794684877998403	0.0005307719995397563	0.07319289951912791	0.0006415861386876403	0.0739347269664044	0.0007315035376963573
57.5	0.06865107944803314	0.0005751354124462852	0.07508081655457356	0.0006835312312127771	0.07608474432259182	0.0008405778191558172
62.5	0.06720615632595095	0.0006873813472147925	0.0773132481149061	0.0007975392116299888	0.07987602837609153	0.0011351160803365426
67.5	0.0629411123872841	0.0007082760609380406	0.07690325370138044	0.0008159993449775001	0.08065549038227765	0.0014061516612676205
72.5	0.056514168036861386	0.000863742663550997	0.07523143813781624	0.0009410216470388004	0.08146154410597188	0.001976782641267337
77.5	0.04828490390169823	0.0008110873483963599	0.06935566184465274	0.0009188874163352322	0.07540269829260467	0.002333800539089974

==> anc/figure4.dat <==
---->> FIGURE 4

COLUMN 1 = centrality percentile
COLUMN 2 = e_2{6}/e_2{4} from Glauber Monte Carlo initial conditions
COLUMN 3 = error on e_2{6}/e_2{4}
COLUMN 4 = v_2{6}/v_2{4}
COLUMN 5 = error on v_2{6}/v_2{4}

ATLAS data from https://arxiv.org/pdf/1305.2942v2.pdf

7.5	1.012837307649224	0.027518137525827987	1.0326073653463583	0.04612044549551634
12.5	0.9943705348306296	0.004016732043092932	0.9981765889270376	0.005729091381370406
17.5	0.9961250762961043	0.0013762442483983743	0.9977493021310604	0.00202127190586014
22.5	0.9946213736649177	0.001325188554897619	0.9964616298263875	0.00199338207760711
27.5	0.9950685591048031	0.00113528652892102	0.9957516862669805	0.0016361299061932952
32.5	0.9953528030652106	0.000763428712142509	0.9958970309285982	0.0012904222934683502
37.5	0.9950270627338266	0.001097818976958123	0.9942949997963072	0.002106901206002432
42.5	0.9932672374478152	0.00045435486737942037	0.9934773529816674	0.0009499819339586522
47.5	0.9925950276801563	0.00048634400805130533	0.9930596242139891	0.001329879142212307
52.5	0.9906096755115253	0.0005894810041795668	0.9886316159809703	0.0018438786866005223
57.5	0.990320371400644	0.0005780908645434343	0.9867444922053403	0.0018836523415925442
62.5	0.9891535626284339	0.000655605187698042	0.978526734703009	0.002373222832766158
67.5	0.9872890743486554	0.000723922484309771	0.9720923105676078	0.003120073867733428
72.5	0.9868820102577422	0.0008380979109273322	0.9706239346966893	0.0036074817818256234
77.5	0.9826986893758721	0.0010962620155229909	0.9515074413250985	0.005612250521578919

==> anc/figure5.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     48713,       1230]
NotebookOptionsPosition[     47720,       1195]
NotebookOutlinePosition[     48068,       1210]
CellTagsIndexPosition[     48025,       1207]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "The", " ", "following", " ", "lines", " ", "show", " ", "the", " ", 
   "cumulants", " ", "of", " ", "the", " ", "elliptic", " ", "power", " ", 
   "distribution"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694776777616331*^9, 3.6947768199250803`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox["\[CurlyEpsilon]", "2"], 
   SuperscriptBox[
    RowBox[{"{", "2", "}"}], "2"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694776822389164*^9, 3.6947768336543455`*^9}, {
  3.694776881985149*^9, 3.694776882291137*^9}, {3.6947779279703245`*^9, 
  3.6947779289600973`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"1", ",", 
      FractionBox["3", "2"], ",", 
      RowBox[{"2", "+", "\[Alpha]"}], ",", 
      SuperscriptBox["e0", "2"]}], "]"}]}], 
   RowBox[{"1", "+", "\[Alpha]"}]]}]], "Output",
 CellChangeTimes->{3.694776846922535*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox["\[CurlyEpsilon]", "2"], 
   SuperscriptBox[
    RowBox[{"{", "4", "}"}], "2"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694776861463541*^9, 3.6947768868652253`*^9}, {
  3.694777934143428*^9, 3.6947779345346518`*^9}}],

Cell[BoxData[
 RowBox[{"1", "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox["3", "2"], ",", 
         RowBox[{"2", "+", "\[Alpha]"}], ",", 
         SuperscriptBox["e0", "2"]}], "]"}]}], 
      RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{"2", "+", "\[Alpha]"}], ",", 
          SuperscriptBox["e0", "2"]}], "]"}]}], 
       RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "2"]}], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", " ", 
    RowBox[{"Hypergeometric2F1", "[", 
     RowBox[{"2", ",", 
      FractionBox["5", "2"], ",", 
      RowBox[{"3", "+", "\[Alpha]"}], ",", 
      SuperscriptBox["e0", "2"]}], "]"}]}], 
   RowBox[{"2", "+", "\[Alpha]"}]]}]], "Output",
 CellChangeTimes->{3.6947768730309277`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   SubscriptBox["\[CurlyEpsilon]", "2"], 
   SuperscriptBox[
    RowBox[{"{", "6", "}"}], "6"]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694776890298961*^9, 3.6947768980447874`*^9}, {
  3.6947779370645485`*^9, 3.6947779374183064`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"3", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
        RowBox[{"Hypergeometric2F1", "[", 
         RowBox[{"1", ",", 
          FractionBox["3", "2"], ",", 
          RowBox[{"2", "+", "\[Alpha]"}], ",", 
          SuperscriptBox["e0", "2"]}], "]"}]}], 
       RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "3"]}], "-", 
  RowBox[{
   FractionBox["9", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"1", ",", 
         FractionBox["3", "2"], ",", 
         RowBox[{"2", "+", "\[Alpha]"}], ",", 
         SuperscriptBox["e0", "2"]}], "]"}]}], 
      RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{"2", "+", "\[Alpha]"}], ",", 
            SuperscriptBox["e0", "2"]}], "]"}]}], 
         RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"2", ",", 
         FractionBox["5", "2"], ",", 
         RowBox[{"3", "+", "\[Alpha]"}], ",", 
         SuperscriptBox["e0", "2"]}], "]"}]}], 
      RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", 
   RowBox[{"(", 
    RowBox[{"1", "-", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"1", ",", 
            FractionBox["3", "2"], ",", 
            RowBox[{"2", "+", "\[Alpha]"}], ",", 
            SuperscriptBox["e0", "2"]}], "]"}]}], 
         RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"1", ",", 
               FractionBox["3", "2"], ",", 
               RowBox[{"2", "+", "\[Alpha]"}], ",", 
               SuperscriptBox["e0", "2"]}], "]"}]}], 
            RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", " ", 
          RowBox[{"Hypergeometric2F1", "[", 
           RowBox[{"2", ",", 
            FractionBox["5", "2"], ",", 
            RowBox[{"3", "+", "\[Alpha]"}], ",", 
            SuperscriptBox["e0", "2"]}], "]"}]}], 
         RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["e0", "2"]}], ")"}], "3"], " ", "\[Alpha]", " ", 
       RowBox[{"Hypergeometric2F1", "[", 
        RowBox[{"3", ",", 
         FractionBox["7", "2"], ",", 
         RowBox[{"4", "+", "\[Alpha]"}], ",", 
         SuperscriptBox["e0", "2"]}], "]"}]}], 
      RowBox[{"3", "+", "\[Alpha]"}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.6947769026784735`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "now", " ", "we", " ", "compute", " ", "the", " ", "approximated", " ", 
    "skewness"}], ",", " ", 
   SuperscriptBox["\[Gamma]", "expt"], ",", " ", 
   RowBox[{
   "of", " ", "the", " ", "elliptic", " ", "power", " ", "distribution"}], 
   ",", " ", 
   RowBox[{"as", " ", "defined", " ", "in", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "16", ")"}]}], " ", "in", " ", "the", " ", "paper"}]}], " ",
   "*)"}]], "Input",
 CellChangeTimes->{{3.694776966384655*^9, 3.6947769988795767`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"gamma1expt", "[", 
    RowBox[{"\[Alpha]_", ",", "e0_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"6", " ", 
        SqrtBox["2"], " ", 
        RowBox[{"\[Sqrt]", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              FractionBox[
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                RowBox[{"Hypergeometric2F1", "[", 
                 RowBox[{"1", ",", 
                  FractionBox["3", "2"], ",", 
                  RowBox[{"2", "+", "\[Alpha]"}], ",", 
                  SuperscriptBox["e0", "2"]}], "]"}]}], 
               RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{"1", ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{"2", "+", "\[Alpha]"}], ",", 
                   SuperscriptBox["e0", "2"]}], "]"}]}], 
                RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "2"]}], "-", 
           FractionBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", 
             " ", 
             RowBox[{"Hypergeometric2F1", "[", 
              RowBox[{"2", ",", 
               FractionBox["5", "2"], ",", 
               RowBox[{"3", "+", "\[Alpha]"}], ",", 
               SuperscriptBox["e0", "2"]}], "]"}]}], 
            RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                  RowBox[{"Hypergeometric2F1", "[", 
                   RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                 RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                  RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "2"]}], "-", 
             FractionBox[
              RowBox[{
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", 
               " ", 
               RowBox[{"Hypergeometric2F1", "[", 
                RowBox[{"2", ",", 
                 FractionBox["5", "2"], ",", 
                 RowBox[{"3", "+", "\[Alpha]"}], ",", 
                 SuperscriptBox["e0", "2"]}], "]"}]}], 
              RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}], 
           RowBox[{"1", "/", "4"}]], "-", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 FractionBox[
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                   RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                  RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "3"]}], "-", 
             RowBox[{
              FractionBox["9", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                  RowBox[{"Hypergeometric2F1", "[", 
                   RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                 RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                    RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]",
                   " ", 
                  RowBox[{"Hypergeometric2F1", "[", 
                   RowBox[{"2", ",", 
                    FractionBox["5", "2"], ",", 
                    RowBox[{"3", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                 RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
             RowBox[{
              FractionBox["1", "4"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                    RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
                RowBox[{"3", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                    RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
                   FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]",
                     " ", 
                    RowBox[{"Hypergeometric2F1", "[", 
                    RowBox[{"2", ",", 
                    FractionBox["5", "2"], ",", 
                    RowBox[{"3", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                    RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}], "-", 
                FractionBox[
                 RowBox[{
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], "3"], " ", "\[Alpha]",
                   " ", 
                  RowBox[{"Hypergeometric2F1", "[", 
                   RowBox[{"3", ",", 
                    FractionBox["7", "2"], ",", 
                    RowBox[{"4", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                 RowBox[{"3", "+", "\[Alpha]"}]]}], ")"}]}]}], ")"}], 
           RowBox[{"1", "/", "6"}]]}], ")"}]}], ")"}], "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
           RowBox[{"Hypergeometric2F1", "[", 
            RowBox[{"1", ",", 
             FractionBox["3", "2"], ",", 
             RowBox[{"2", "+", "\[Alpha]"}], ",", 
             SuperscriptBox["e0", "2"]}], "]"}]}], 
          RowBox[{"1", "+", "\[Alpha]"}]], "-", 
         RowBox[{"\[Sqrt]", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               FractionBox[
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "-", 
                   SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                 RowBox[{"Hypergeometric2F1", "[", 
                  RowBox[{"1", ",", 
                   FractionBox["3", "2"], ",", 
                   RowBox[{"2", "+", "\[Alpha]"}], ",", 
                   SuperscriptBox["e0", "2"]}], "]"}]}], 
                RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                FractionBox[
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "-", 
                    SuperscriptBox["e0", "2"]}], ")"}], " ", "\[Alpha]", " ", 
                  RowBox[{"Hypergeometric2F1", "[", 
                   RowBox[{"1", ",", 
                    FractionBox["3", "2"], ",", 
                    RowBox[{"2", "+", "\[Alpha]"}], ",", 
                    SuperscriptBox["e0", "2"]}], "]"}]}], 
                 RowBox[{"1", "+", "\[Alpha]"}]]}], ")"}], "2"]}], "-", 
            FractionBox[
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["e0", "2"]}], ")"}], "2"], " ", "\[Alpha]", 
              " ", 
              RowBox[{"Hypergeometric2F1", "[", 
               RowBox[{"2", ",", 
                FractionBox["5", "2"], ",", 
                RowBox[{"3", "+", "\[Alpha]"}], ",", 
                SuperscriptBox["e0", "2"]}], "]"}]}], 
             RowBox[{"2", "+", "\[Alpha]"}]]}], ")"}]}]}], ")"}], 
       RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6947771979081593`*^9, 3.694777201939165*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "now", " ", "we", " ", "compute", " ", "the", " ", "true", " ", 
    "skewness"}], ",", " ", 
   SuperscriptBox["\[Gamma]", "1"], ",", " ", 
   RowBox[{
   "of", " ", "the", " ", "elliptic", " ", "power", " ", "distribution"}], 
   ",", " ", 
   RowBox[{"from", " ", 
    RowBox[{"Eq", ".", 
     RowBox[{"(", "6", ")"}]}], " ", "in", " ", "the", " ", "paper"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.6947769175558195`*^9, 3.6947769486736145`*^9}, {
  3.6947771243525276`*^9, 3.694777128964739*^9}, {3.69477805392799*^9, 
  3.694778056551201*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"the", " ", "following", " ", "computes", " ", "gamma1"}], " ", 
    "=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"Mean", "[", 
        SuperscriptBox["\[CurlyEpsilon]2x", "3"], "]"}], "-", 
       RowBox[{"3", 
        RowBox[{"Mean", "[", 
         SuperscriptBox["\[CurlyEpsilon]2x", "2"], "]"}], 
        RowBox[{"Mean", "[", "\[CurlyEpsilon]2x", "]"}]}], "+", 
       RowBox[{"2", 
        SuperscriptBox[
         RowBox[{"Mean", "[", "\[CurlyEpsilon]2x", "]"}], "3"]}]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Mean", "[", 
          SuperscriptBox["\[CurlyEpsilon]2x", "2"], "]"}], "-", 
         SuperscriptBox[
          RowBox[{"Mean", "[", "\[CurlyEpsilon]2x", "]"}], "2"]}], ")"}], 
       RowBox[{"3", "/", "2"}]]], " ", "from", " ", "the", " ", "elliptic", 
     " ", "power", " ", "distribution"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   FractionBox["1", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "1"}], "1"], 
         RowBox[{
          SuperscriptBox["\[Epsilon]x", "2"], 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["\[Integral]", 
             RowBox[{"-", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]x", "2"]}]]], 
            RowBox[{
             FractionBox["\[Alpha]", "\[Pi]"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
              RowBox[{"\[Alpha]", "+", 
               RowBox[{"1", "/", "2"}]}]], 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Epsilon]x", "2"], "-", 
                 SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
               RowBox[{"\[Alpha]", "-", "1"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
               RowBox[{
                RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
             RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
          RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}], "-", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", "1"}], "1"], 
          RowBox[{"\[Epsilon]x", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Integral]", 
              RowBox[{"-", 
               SqrtBox[
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]x", "2"]}]]], 
             RowBox[{
              FractionBox["\[Alpha]", "\[Pi]"], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
               RowBox[{"\[Alpha]", "+", 
                RowBox[{"1", "/", "2"}]}]], 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  SuperscriptBox["\[Epsilon]x", "2"], "-", 
                  SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
                RowBox[{"\[Alpha]", "-", "1"}]], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
                RowBox[{
                 RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
              RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
           RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}], "2"]}], 
      ")"}], 
     RowBox[{"3", "/", "2"}]]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "1"}], "1"], 
       RowBox[{
        SuperscriptBox["\[Epsilon]x", "3"], 
        RowBox[{"(", 
         RowBox[{
          SubsuperscriptBox["\[Integral]", 
           RowBox[{"-", 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
           SqrtBox[
            RowBox[{"1", "-", 
             SuperscriptBox["\[Epsilon]x", "2"]}]]], 
          RowBox[{
           FractionBox["\[Alpha]", "\[Pi]"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
            RowBox[{"\[Alpha]", "+", 
             RowBox[{"1", "/", "2"}]}]], 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]x", "2"], "-", 
               SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
             RowBox[{"\[Alpha]", "-", "1"}]], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
             RowBox[{
              RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
           RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
        RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}], "-", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "1"}], "1"], 
        RowBox[{
         SuperscriptBox["\[Epsilon]x", "2"], 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Epsilon]x", "2"]}]]], 
           RowBox[{
            FractionBox["\[Alpha]", "\[Pi]"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"1", "/", "2"}]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]x", "2"], "-", 
                SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
              RowBox[{"\[Alpha]", "-", "1"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
              RowBox[{
               RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
            RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
         RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}], 
      RowBox[{"(", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "1"}], "1"], 
        RowBox[{"\[Epsilon]x", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["\[Integral]", 
            RowBox[{"-", 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
            SqrtBox[
             RowBox[{"1", "-", 
              SuperscriptBox["\[Epsilon]x", "2"]}]]], 
           RowBox[{
            FractionBox["\[Alpha]", "\[Pi]"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
             RowBox[{"\[Alpha]", "+", 
              RowBox[{"1", "/", "2"}]}]], 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]x", "2"], "-", 
                SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
              RowBox[{"\[Alpha]", "-", "1"}]], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
              RowBox[{
               RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
            RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
         RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}]}], "+", 
     RowBox[{"2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubsuperscriptBox["\[Integral]", 
          RowBox[{"-", "1"}], "1"], 
         RowBox[{"\[Epsilon]x", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["\[Integral]", 
             RowBox[{"-", 
              SqrtBox[
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]x", "2"]}]]}], 
             SqrtBox[
              RowBox[{"1", "-", 
               SuperscriptBox["\[Epsilon]x", "2"]}]]], 
            RowBox[{
             FractionBox["\[Alpha]", "\[Pi]"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
              RowBox[{"\[Alpha]", "+", 
               RowBox[{"1", "/", "2"}]}]], 
             FractionBox[
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 SuperscriptBox["\[Epsilon]x", "2"], "-", 
                 SuperscriptBox["\[Epsilon]y", "2"]}], ")"}], 
               RowBox[{"\[Alpha]", "-", "1"}]], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"\[Epsilon]0", " ", "\[Epsilon]x"}]}], ")"}], 
               RowBox[{
                RowBox[{"2", "\[Alpha]"}], "+", "1"}]]], 
             RowBox[{"\[DifferentialD]", "\[Epsilon]y"}]}]}], ")"}], 
          RowBox[{"\[DifferentialD]", "\[Epsilon]x"}]}]}], ")"}], "3"]}]}], 
    ")"}]}]}]], "Input",
 CellChangeTimes->{{3.6784431070360336`*^9, 3.6784431383701277`*^9}, {
   3.6784431838774295`*^9, 3.678443319385588*^9}, {3.6784504728264513`*^9, 
   3.6784505125749674`*^9}, {3.694777258678327*^9, 3.6947772974942694`*^9}, 
   3.6947776516552024`*^9, {3.6947779511949635`*^9, 3.694777966587309*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"final", " ", "expression", " ", "for", " ", 
    SuperscriptBox["\[Gamma]", "1"]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"gamma1", "[", 
     RowBox[{"\[Alpha]_", ",", "\[Epsilon]0_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"\[Alpha]", " ", "\[Epsilon]0", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], "\[Alpha]"], " ", 
       RowBox[{"Gamma", "[", "\[Alpha]", "]"}], " ", 
       RowBox[{"Gamma", "[", 
        RowBox[{
         FractionBox["3", "2"], "+", "\[Alpha]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", 
          SuperscriptBox["\[Alpha]", "2"], " ", 
          SuperscriptBox["\[Epsilon]0", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
           RowBox[{
            FractionBox["3", "2"], "+", 
            RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", "\[Alpha]", "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Alpha]"}], "]"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"Hypergeometric2F1Regularized", "[", 
            RowBox[{
             RowBox[{"1", "+", "\[Alpha]"}], ",", 
             RowBox[{
              FractionBox["3", "2"], "+", "\[Alpha]"}], ",", 
             RowBox[{"2", "+", "\[Alpha]"}], ",", 
             SuperscriptBox["\[Epsilon]0", "2"]}], "]"}], "3"]}], "-", 
         RowBox[{"6", " ", 
          SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
           RowBox[{"1", "+", "\[Alpha]"}]], " ", 
          RowBox[{"Gamma", "[", "\[Alpha]", "]"}], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Alpha]"}], "]"}], "2"], " ", 
          RowBox[{"Hypergeometric2F1Regularized", "[", 
           RowBox[{
            RowBox[{"1", "+", "\[Alpha]"}], ",", 
            RowBox[{
             FractionBox["3", "2"], "+", "\[Alpha]"}], ",", 
            RowBox[{"2", "+", "\[Alpha]"}], ",", 
            SuperscriptBox["\[Epsilon]0", "2"]}], "]"}], " ", 
          RowBox[{"HypergeometricPFQRegularized", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              RowBox[{
               FractionBox["1", "2"], "+", "\[Alpha]"}], ",", 
              RowBox[{"1", "+", "\[Alpha]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              RowBox[{"2", "+", "\[Alpha]"}]}], "}"}], ",", 
            SuperscriptBox["\[Epsilon]0", "2"]}], "]"}]}], "+", 
         RowBox[{"3", " ", 
          SqrtBox[
           RowBox[{"\[Pi]", "-", 
            RowBox[{"\[Pi]", " ", 
             SuperscriptBox["\[Epsilon]0", "2"]}]}]], " ", 
          SuperscriptBox[
           RowBox[{"Gamma", "[", 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Alpha]"}], "]"}], "2"], " ", 
          RowBox[{"HypergeometricPFQRegularized", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["5", "2"], ",", 
              RowBox[{"1", "+", "\[Alpha]"}], ",", 
              RowBox[{
               FractionBox["3", "2"], "+", "\[Alpha]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["3", "2"], ",", 
              RowBox[{"3", "+", "\[Alpha]"}]}], "}"}], ",", 
            SuperscriptBox["\[Epsilon]0", "2"]}], "]"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"Gamma", "[", 
         RowBox[{
          FractionBox["1", "2"], "+", "\[Alpha]"}], "]"}], "3"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Alpha]", "2"], " ", 
             SuperscriptBox["\[Epsilon]0", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "-", 
                SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "\[Alpha]"}]}]], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", "\[Alpha]", "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Gamma", "[", 
               RowBox[{
                FractionBox["3", "2"], "+", "\[Alpha]"}], "]"}], "2"], " ", 
             SuperscriptBox[
              RowBox[{"Hypergeometric2F1Regularized", "[", 
               RowBox[{
                RowBox[{"1", "+", "\[Alpha]"}], ",", 
                RowBox[{
                 FractionBox["3", "2"], "+", "\[Alpha]"}], ",", 
                RowBox[{"2", "+", "\[Alpha]"}], ",", 
                SuperscriptBox["\[Epsilon]0", "2"]}], "]"}], "2"]}], 
            SuperscriptBox[
             RowBox[{"Gamma", "[", 
              RowBox[{
               FractionBox["1", "2"], "+", "\[Alpha]"}], "]"}], "2"]]}], "+", 
          RowBox[{
           FractionBox["1", "2"], " ", 
           SqrtBox["\[Pi]"], " ", "\[Alpha]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "-", 
              SuperscriptBox["\[Epsilon]0", "2"]}], ")"}], 
            RowBox[{
             FractionBox["1", "2"], "+", "\[Alpha]"}]], " ", 
           RowBox[{"Gamma", "[", "\[Alpha]", "]"}], " ", 
           RowBox[{"HypergeometricPFQRegularized", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               FractionBox["3", "2"], ",", 
               RowBox[{
                FractionBox["1", "2"], "+", "\[Alpha]"}], ",", 
               RowBox[{"1", "+", "\[Alpha]"}]}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               RowBox[{"2", "+", "\[Alpha]"}]}], "}"}], ",", 
             SuperscriptBox["\[Epsilon]0", "2"]}], "]"}]}]}], ")"}], 
        RowBox[{"3", "/", "2"}]]}], ")"}]}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.694777304151456*^9, 3.694777316856375*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "the", " ", "following", " ", "line", " ", "computes", " ", "the", " ", 
   "final", " ", "contour", " ", "plot", " ", "shown", " ", "in", " ", "the", 
   " ", "paper", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Fig", ".5"}], ")"}], ".", " ", "Please"}], " ", "note", " ", 
   "that", " ", "the", " ", "value", " ", "of", " ", "PlotPoints", " ", 
   "will", " ", "affect", " ", "dramatically", " ", "the", " ", "computation",
    " ", "time", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
     "and", " ", "the", " ", "quality", " ", "of", " ", "the", " ", "plot"}], 
     ")"}], "."}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694777347085119*^9, 3.694777389375399*^9}, {
  3.694777466941267*^9, 3.694777471226733*^9}, {3.694777793105302*^9, 
  3.6947777988194056`*^9}, {3.6947780221318336`*^9, 3.6947780221944137`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"gamma1expt", "[", 
      RowBox[{"\[Alpha]", ",", "e"}], "]"}], "-", 
     RowBox[{"gamma1", "[", 
      RowBox[{"\[Alpha]", ",", "e"}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Alpha]", ",", "0", ",", "200"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"e", ",", "0", ",", "0.9"}], "}"}], ",", 
    RowBox[{"PlotRange", "\[Rule]", "Full"}], ",", 
    RowBox[{"PlotPoints", "\[Rule]", "10"}], ",", 
    RowBox[{"ColorFunction", "\[Rule]", "\"\<AvocadoColors\>\""}], ",", 
    RowBox[{"Contours", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "0.2"}], ",", 
       RowBox[{"-", "0.04"}], ",", 
       RowBox[{"-", "0.005"}], ",", "0", ",", "0.005", ",", "0.04"}], "}"}]}],
     ",", 
    RowBox[{"ContourLabels", "\[Rule]", "All"}], ",", 
    RowBox[{"FrameTicksStyle", "->", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", "20"}], "]"}]}], ",", 
    RowBox[{"FrameLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*
StyleBox[\"\[Alpha]\",
FontSize->24,
FontColor->GrayLevel[0]]\)\>\"", ",", "\"\<\!\(\*
StyleBox[SubscriptBox[\"\[CurlyEpsilon]\", \"0\"],
FontSize->24,
FontColor->GrayLevel[0]]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
    RowBox[{"FrameStyle", "\[Rule]", 
     RowBox[{"Directive", "[", 
      RowBox[{"Black", ",", 
       RowBox[{"Thickness", "[", "0.003", "]"}]}], "]"}]}]}], "]"}], 
  " "}]], "Input",
 CellChangeTimes->{{3.6784626046136894`*^9, 3.6784626237295823`*^9}, {
   3.6784626959150515`*^9, 3.6784627167205324`*^9}, {3.6784628215939765`*^9, 
   3.6784628261965685`*^9}, {3.67846289063025*^9, 3.678462926588552*^9}, {
   3.678463519619136*^9, 3.678463546387539*^9}, {3.6784635895722284`*^9, 
   3.67846359693428*^9}, {3.678465384639016*^9, 3.6784653869009595`*^9}, {
   3.6784654170597067`*^9, 3.678465438589883*^9}, 3.678465589030349*^9, {
   3.678466025286974*^9, 3.678466058203862*^9}, {3.678466117926878*^9, 
   3.678466188626769*^9}, {3.6784664996574802`*^9, 3.678466525749568*^9}, {
   3.67846670748787*^9, 3.6784667389602537`*^9}, {3.678466864216259*^9, 
   3.678466891894621*^9}, {3.6784672086137047`*^9, 3.6784672153101454`*^9}, {
   3.6784673230199776`*^9, 3.6784673308267064`*^9}, {3.678470364235254*^9, 
   3.67847036726289*^9}, {3.6784704586237974`*^9, 3.6784704605820384`*^9}, {
   3.6784741087669287`*^9, 3.678474165213541*^9}, {3.678475595816556*^9, 
   3.6784755981895123`*^9}, 3.678475734564493*^9, {3.6784758122968006`*^9, 
   3.678475863909546*^9}, {3.678475967746917*^9, 3.6784759916722383`*^9}, {
   3.6784760270790453`*^9, 3.6784760545878134`*^9}, {3.6784760920461903`*^9, 
   3.678476106262196*^9}, {3.678476176339982*^9, 3.678476188912859*^9}, {
   3.678476538221923*^9, 3.6784765507210875`*^9}, {3.678476588134886*^9, 
   3.67847659326326*^9}, {3.67847663597007*^9, 3.678476637463316*^9}, {
   3.678476765015767*^9, 3.678476769403654*^9}, {3.678477390730072*^9, 
   3.6784774080550337`*^9}, {3.678477440680691*^9, 3.678477442310541*^9}, {
   3.678477905963545*^9, 3.678477943677867*^9}, {3.6784782544973726`*^9, 
   3.678478270919602*^9}, 3.6784783767606764`*^9, {3.678478967150981*^9, 
   3.6784789940518227`*^9}, {3.678480145130085*^9, 3.67848015570395*^9}, {
   3.678480241454342*^9, 3.6784802698417945`*^9}, {3.67848083212004*^9, 
   3.6784808379310207`*^9}, {3.678511106988389*^9, 3.6785112628943853`*^9}, {
   3.6785114052035623`*^9, 3.6785114075874877`*^9}, {3.67851168900233*^9, 
   3.678511732816409*^9}, {3.6785120922062426`*^9, 3.6785120968997135`*^9}, {
   3.6785124447774677`*^9, 3.6785124453003516`*^9}, {3.678514023818022*^9, 
   3.678514086118677*^9}, 3.6785141509817085`*^9, {3.678515949180975*^9, 
   3.6785160458729024`*^9}, {3.678516126834235*^9, 3.6785161377917657`*^9}, 
   3.6785166500537443`*^9, {3.6785174611369267`*^9, 3.6785174816512194`*^9}, 
   3.678521012166972*^9, {3.6785210470844345`*^9, 3.6785211034812546`*^9}, {
   3.6785215093282747`*^9, 3.6785215287123957`*^9}, {3.678522327259159*^9, 
   3.678522327511598*^9}, {3.678522442971382*^9, 3.6785224647183657`*^9}, {
   3.6785372981996145`*^9, 3.678537324792018*^9}, {3.678537377496675*^9, 
   3.6785373903401685`*^9}, {3.678538770418883*^9, 3.6785387734107747`*^9}, {
   3.678538823357134*^9, 3.678538843793748*^9}, {3.678547132972067*^9, 
   3.678547145288492*^9}, {3.6785472185418243`*^9, 3.6785472377323227`*^9}, {
   3.6785472914470644`*^9, 3.6785473117323275`*^9}, {3.6786026283734784`*^9, 
   3.6786026308912635`*^9}, {3.694777343074787*^9, 3.6947773449694767`*^9}, {
   3.694777403155095*^9, 3.6947774279282064`*^9}, {3.694777688903121*^9, 
   3.6947777049224386`*^9}}],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
    RowBox[{
    "these", " ", "are", " ", "the", " ", "values", " ", "of", " ", 
     "\[Alpha]", " ", "and", " ", 
     SubscriptBox["\[CurlyEpsilon]", "0"], " ", "that", " ", "result", " ", 
     "from", " ", "the", " ", "fitting", " ", "of", " ", "the", " ", 
     SubscriptBox["\[CurlyEpsilon]", "2"], " ", "distribution", " ", "given", 
     " ", "by", " ", "the", " ", "Glauber", " ", "Monte", " ", "Carlo", " ", 
     "initial", " ", "conditions", " ", "to", " ", "the", " ", "elliptic", 
     " ", "power", " ", 
     RowBox[{"distribution", ".", " ", "Here"}], " ", "they", " ", "are", " ",
      "given", " ", "in", " ", "0"}], "-", 
    RowBox[{"5", "%", " ", "centrality", " ", "bins"}]}], ",", " ", 
   RowBox[{"from", " ", "0", " ", "to", " ", "80", "%", " ", 
    RowBox[{"centrality", ".", " ", "Some"}], " ", "of", " ", "them", " ", 
    "are", " ", "showed", " ", "as", " ", "yellow", " ", "squares", " ", "in",
     " ", "Fig", 
    RowBox[{".5", "."}]}]}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.694776423257365*^9, 3.6947765369789066`*^9}, {
  3.6947774903280244`*^9, 3.69477756065403*^9}, {3.694778020167091*^9, 
  3.6947780203328905`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"alpha", "=", 
   RowBox[{"{", 
    RowBox[{
    "140.47890", ",", "95.78238", ",", "80.85988", ",", "63.3530", ",", 
     "47.76415", ",", "43.18222", ",", "34.964815", ",", "29.279665", ",", 
     "23.20061", ",", "18.909273", ",", "14.364653", ",", "12.58980", ",", 
     "10.25451", ",", "8.14629", ",", "6.67085", ",", "5.32979"}], "}"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6723454315957174`*^9, 3.67234543548638*^9}, {
   3.6723459788239098`*^9, 3.672345979652045*^9}, {3.6723469178344173`*^9, 
   3.6723469396475277`*^9}, {3.6723470342889028`*^9, 
   3.6723470476149426`*^9}, {3.6723472003340282`*^9, 3.672347201052837*^9}, {
   3.6723474621073465`*^9, 3.672347462263599*^9}, {3.672347528922821*^9, 
   3.672347529592804*^9}, {3.6723476497753534`*^9, 3.6723476499159794`*^9}, {
   3.6723477165719495`*^9, 3.6723477189313583`*^9}, {3.6723478020006084`*^9, 
   3.672347802813168*^9}, {3.6723478705477095`*^9, 3.6723478713289223`*^9}, {
   3.672347923047555*^9, 3.672347951729502*^9}, {3.6723480037708564`*^9, 
   3.672348004552167*^9}, {3.67234807213584*^9, 3.672348072963977*^9}, {
   3.672348129655941*^9, 3.6723481316264477`*^9}, {3.6723482145344634`*^9, 
   3.6723482151438*^9}, 3.6723482840226965`*^9, {3.6726819671653214`*^9, 
   3.672681973556032*^9}, 3.6733503487568913`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"eps0", "=", 
   RowBox[{"{", 
    RowBox[{
    "0.04759", ",", "0.09362", ",", "0.15061", ",", "0.19767", ",", "0.22632",
      ",", "0.27860", ",", "0.299489", ",", "0.31299", ",", "0.34206", ",", 
     "0.36413", ",", "0.372690", ",", "0.39365", ",", "0.41253", ",", 
     "0.42757", ",", "0.43006", ",", "0.42551"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6723454375489283`*^9, 3.6723454408485937`*^9}, {
   3.6723459939676914`*^9, 3.672345995030158*^9}, {3.6723469269003305`*^9, 
   3.672346944874409*^9}, {3.6723470453805866`*^9, 3.672347050830871*^9}, {
   3.6723472105996647`*^9, 3.6723472119434814`*^9}, {3.6723474693153505`*^9, 
   3.6723474694403515`*^9}, {3.6723475388596444`*^9, 
   3.6723475402972155`*^9}, {3.672347659199725*^9, 3.6723476594263325`*^9}, {
   3.672347729061571*^9, 3.6723477297959557`*^9}, {3.6723478094058704`*^9, 
   3.672347810046455*^9}, {3.672347878457597*^9, 3.6723478793720074`*^9}, {
   3.6723479599384356`*^9, 3.672347961106294*^9}, {3.672348011904582*^9, 
   3.672348012701435*^9}, {3.672348080072075*^9, 3.672348081040889*^9}, {
   3.672348138548267*^9, 3.6723481393295293`*^9}, {3.672348223423685*^9, 
   3.6723482243299475`*^9}, 3.6723482912804446`*^9, 3.6733503690007167`*^9}]
},
WindowSize->{1369, 802},
WindowMargins->{{32, Automatic}, {Automatic, 27}},
FrontEndVersion->"11.0 for Microsoft Windows (64-bit) (September 21, 2016)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 305, 6, 30, "Input"],
Cell[CellGroupData[{
Cell[888, 30, 336, 8, 30, "Input"],
Cell[1227, 40, 445, 13, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1709, 58, 285, 7, 30, "Input"],
Cell[1997, 67, 1450, 43, 56, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[3484, 115, 287, 7, 30, "Input"],
Cell[3774, 124, 4231, 121, 201, "Output"]
}, Open  ]],
Cell[8020, 248, 556, 14, 30, "Input"],
Cell[8579, 264, 12156, 290, 562, "Input"],
Cell[20738, 556, 620, 16, 30, "Input"],
Cell[21361, 574, 10434, 276, 241, "Input"],
Cell[31798, 852, 6492, 163, 372, "Input"],
Cell[38293, 1017, 886, 19, 50, "Input"],
Cell[39182, 1038, 4703, 84, 77, "Input"],
Cell[43888, 1124, 1227, 23, 69, "Input"],
Cell[45118, 1149, 1331, 22, 30, "Input"],
Cell[46452, 1173, 1264, 20, 30, "Input"]
}
]
*)



==> anc/figure6.dat <==
---->> FIGURE 6

COLUMN 1 = centrality percentile
COLUMN 2 = approximate skewness, gamma_1^expt
COLUMN 3 = absolute error on gamma^1_expt

ATLAS data from https://arxiv.org/pdf/1305.2942v2.pdf

7.5	1.032607	0.046120
12.5	0.998176	0.005729
17.5	0.997749	0.002021
22.5	0.996461	0.001993
27.5	0.995751	0.001636
32.5	0.995897	0.001290
37.5	0.994294	0.002106
42.5	0.993477	0.000949
47.5	0.993059	0.001329
52.5	0.988631	0.001843
57.5	0.986744	0.001883
62.5	0.978526	0.002373
67.5	0.972092	0.003120
72.5	0.970623	0.003607
77.5	0.951507	0.005612
